On-Surface Structural and Electronic Properties of Spontaneously Formed Tb$_2$Pc$_3$ Single Molecule Magnets

The single molecule magnet (SMM) bis(phthalocyaninato)terbium (III) (TbPc$_2$) has attracted steady research attention as an exemplar system for realizing molecule-based spin electronics. In this paper, we report on the spontaneous formation of Tb$_2$Pc$_3$ species from TbPc$_2$ precursors via sublimation in ultrahigh vacuum (UHV) onto an Ag(111) surface. The molecules on the surface are inspected using combined scanning tunneling (STM) and non-contact atomic force microscopies (nc-AFM) at 5 Kelvin. Submolecular resolution and height dependent measurements supported by density functional theory (DFT) calculations unambiguously show the presence of both TbPc$_2$ and Tb$_2$Pc$_3$ species. The synthesis of Tb$_2$Pc$_3$ species under UHV conditions is independently confirmed by chemical analysis. The high-resolution AFM imaging allows us to register the orientation of the topmost Pc ligand in both Tb$_2$Pc$_3$ and TbPc$_2$ relative to the underlying Ag(111) surface. Measurements of the electronic structure reveal the selective appearance of a Kondo signature with temperature $\sim$ 30K in the Tb$_2$Pc$_3$ species, localized to the Pc ligand lobes. We attribute the presence of the Kondo resonance on select Tb$_2$Pc$_3$ molecules to the orientation of internal molecular ligands. High-resolution AFM imaging identifies geometric distortions between Tb$_2$Pc$_3$ molecules with and without the Kondo effect, the result of the complex interplay between structural and electronic differences.

==> anc/supplemental.tex <==


\documentclass[journal = nalefd,manuscript=letter]{achemso}

\usepackage{graphicx}
\usepackage{float}

\setcounter{table}{0}
\renewcommand{\thetable}{S\arabic{table}}%
\setcounter{figure}{0}
\renewcommand{\thefigure}{S\arabic{figure}}%

\usepackage[section]{placeins}


\author{Jack Hellerstedt}
\altaffiliation{These authors contributed equally to this work}
\affiliation{Institute of Physics of the Czech Academy of Sciences, v.v.i., Cukrovarnick\'{a} 10, 162 00 Praha 6, Czech Republic}
\alsoaffiliation{Regional Centre of Advanced Technologies and Materials, Palack\'{y} University, \v{S}lechtitel\^{u} 27, 78371 Olomouc, Czech Republic}
\author{Ale\v{s} Cahl\'{i}k}
\altaffiliation{These authors contributed equally to this work}
\affiliation{Institute of Physics of the Czech Academy of Sciences, v.v.i., Cukrovarnick\'{a} 10, 162 00 Praha 6, Czech Republic}
\alsoaffiliation{Regional Centre of Advanced Technologies and Materials, Palack\'{y} University, \v{S}lechtitel\^{u} 27, 78371 Olomouc, Czech Republic}
\author{Martin \v{S}vec}
\affiliation{Institute of Physics of the Czech Academy of Sciences, v.v.i., Cukrovarnick\'{a} 10, 162 00 Praha 6, Czech Republic}
\alsoaffiliation{Regional Centre of Advanced Technologies and Materials, Palack\'{y} University, \v{S}lechtitel\^{u} 27, 78371 Olomouc, Czech Republic}
\author{Bruno de la Torre}
\affiliation{Institute of Physics of the Czech Academy of Sciences, v.v.i., Cukrovarnick\'{a} 10, 162 00 Praha 6, Czech Republic}
\alsoaffiliation{Regional Centre of Advanced Technologies and Materials, Palack\'{y} University, \v{S}lechtitel\^{u} 27, 78371 Olomouc, Czech Republic}
\author{Mar\'{i}a Moro-Lagares}
\affiliation{Institute of Physics of the Czech Academy of Sciences, v.v.i., Cukrovarnick\'{a} 10, 162 00 Praha 6, Czech Republic}
\alsoaffiliation{Regional Centre of Advanced Technologies and Materials, Palack\'{y} University, \v{S}lechtitel\^{u} 27, 78371 Olomouc, Czech Republic}

\author{Barbora Papou\v{s}kov\'{a}}
\author{Giorgio Zoppellaro}
\affiliation{Regional Centre of Advanced Technologies and Materials, Palack\'{y} University, \v{S}lechtitel\^{u} 27, 78371 Olomouc, Czech Republic}

\author{Pingo Mutombo}
\affiliation{Institute of Physics of the Czech Academy of Sciences, v.v.i., Cukrovarnick\'{a} 10, 162 00 Praha 6, Czech Republic}

\author{Mario Ruben}
\affiliation{Karlsruhe Institute of Technology, Institute of Nanotechnology Hermann-von-Helmholtz-Platz 1, 76344 Eggenstein-Leopoldshafen, Germany}
\alsoaffiliation{Institut de Physique et Chimie des Mat\'{e}riaux de Strasbourg (IPCMS), CNRS-Universit\'{e} de Strasbourg, 67034 Strasbourg, France}

\author{Radek Zbo\v{r}il}
\affiliation{Regional Centre of Advanced Technologies and Materials, Palack\'{y} University, \v{S}lechtitel\^{u} 27, 78371 Olomouc, Czech Republic}

\author{Pavel Jelinek}
\email{jelinekp@fzu.cz}
\affiliation{Institute of Physics of the Czech Academy of Sciences, v.v.i., Cukrovarnick\'{a} 10, 162 00 Praha 6, Czech Republic}
\alsoaffiliation{Regional Centre of Advanced Technologies and Materials, Palack\'{y} University, \v{S}lechtitel\^{u} 27, 78371 Olomouc, Czech Republic}

\title{Supplementary Information for: On-Surface Structural and Electronic Properties of Spontaneously Formed Tb$_2$Pc$_3$ Single Molecule Magnets}

\begin{document}

\pagebreak

\section*{Substrate Registration and Unit Cell}

\begin{figure}
\centering
\includegraphics[keepaspectratio=true, width=.45\linewidth]{supp-registration+model}
\caption{nc-AFM image showing atomic registration of Ag(111), TbPc$_2$ (dark red/blue), and Tb$_2$Pc$_3$ (light red/blue).  Overlay of Ag(111) lattice, and top ligand orientations for each species.}
\label{registration-fig}
\end{figure}

\begin{figure}
\centering
\includegraphics[keepaspectratio=true, width=1\linewidth]{supp-model-detail}
\caption{Molecular unit cell: a) configuration of bottom Pc on the Ag(111).  b) second layer of Pc added in dark red/blue.  c) third layer added in light red/blue.  Ag(111) lattice directions are labeled in numbers at bottom, molecule unit cell is indicated with green arrows.}
\label{unit-cell-fig}
\end{figure}

\clearpage

\section*{Other Species}

\begin{figure}
\centering
\includegraphics[keepaspectratio=true, width=.8\linewidth]{supp-bruno}
\caption{a) STM topography image of TbPc$_2$, Tb$_2$Pc$_3$ and occupied Pc molecules.  Residual Pc molecules are observed at the edge of a TbPc$_2$-Tb$_2$Pc$_3$ island, and on the bare terrace (marked with white arrows).  V$_{bias}$ = 0.2 mV, I = 20 pA.  b) AFM high resolution image with CO-functionalized tip of a single Pc molecule with occupied center that could be TbPc.  Compare to Katoh et. al. \cite{Hill2010}}
\end{figure}

%\pagebreak
%
%\section*{Kondo Fitting}

%We used the Frota expression for the Kondo resonance: \cite{Frota1992, Pruser2011}
%
%\begin{equation}
%\rho_F(\epsilon) = Im \left[-i \sqrt{\frac{i \Gamma_F}{i \Gamma_F + \epsilon}} \right],
%\end{equation}
%
%with an additional linear background offset, where $\epsilon$ is the energy and $\Gamma_F$ is proportional to the half width at half maximum.  The Kondo temperature $T_K$ can be calculated from $\Gamma_F$ as follows: \cite{Zitko2009, Pruser2011}
%
%\begin{equation}
%\Gamma_F = 1.455 k_B T_{K},
%\end{equation}
%
%where $k_B$ is the Boltzmann constant.

%The approach we adopted to fit the data and extract system-dependent parameters is well described by Ternes et. al. \cite{Ternes2009a} 
%
%We can fit the Kondo peak in our STS data using the Fano equation: \cite{Fano1961}
%
%\begin{equation}
%\rho(E) = \rho_0 + \rho_1 E + \frac{(q + \epsilon)^2}{1+\epsilon^2},
%\label{Fano}
%\end{equation}
%
%where $\epsilon$ is the normalized energy:
%
%\begin{equation}
%\epsilon = \frac{E - E_K}{\Gamma}.
%\label{EK_offset}
%\end{equation}
%
%$E_K$ is the position, and $\Gamma$ is the half-width at half-maximum (HWHM) of the resulting curve.  $q$ is the Fano parameter which interpolates between a Lorentzian peak ($q \rightarrow \infty$) and dip ($q = 0$).  $\rho_0$ and $\rho_1$ are fit parameters to account for a linear background offset in the measurement.
%
%The Kondo temperature $T_K$ is related to the HWHM $\Gamma$ by the Boltzmann constant:
%
%\begin{equation}
%\Gamma = T_K k_B.
%\end{equation}
%
%We use equations \ref{Fano} and \ref{EK_offset} to fit the experimental data and extract the fit parameters $\Gamma$ and $E_K$.  We correct for the thermal and electronic broadening of $\Gamma$ by considering their root-mean-square contributions to the observed and intrinsic peak width: \cite{Ara2016}
%
%\begin{equation}
%\Gamma_{observed} = \sqrt{(5.4 \frac{k_B T}{e})^2 + (1.7 V_{rms})^2 + \Gamma^2},
%\end{equation}
%
%where we take T = 5K as the temperature of the microscope, and $V_{rms}$ = 5 mV as the lock-in signal amplitude for these measurements.
%
%From these two parameters we can solve for several system-dependent parameters that we relate to the electronic structure in the main text.  The (fractional) charge transfer $n_{SOMO}$ from the electron bath (e.g., Ag111 substrate) to the impurity state responsible for the Kondo peak, in this case a semi-occupied molecular orbital (SOMO), is related to the position and width of the Kondo peak $E_K$ and $\Gamma$ by the following: \cite{Hewson1993}
%
%\begin{equation}
%E_K = \Gamma \, \mathrm{tan}\left(\frac{\pi}{2}(1 - n_{SOMO})\right).
%\label{nSOMO}
%\end{equation}
%
%In addition to $n_{SOMO}$, $\Gamma$ can be written in terms of U, the Coulomb repulsion between the SOMO and next unoccupied state, $\epsilon_{SOMO}$, the energy position of the SOMO relative to the Fermi level, and $\Delta$, the width of the SOMO (for more explanation of parameters, see for example Fig. 3 of Ternes et. al \cite{Ternes2009a}): \cite{Hewson1993}
%
%\begin{equation}
%\Gamma = \sqrt{2 \Delta \frac{U}{\pi}} \mathrm{exp} \left[ - \frac{\pi}{2 \Delta} \left(\left|\frac{1}{\epsilon_{SOMO}}\right| + \left|\frac{1}{\epsilon_{SOMO} + U}\right|\right)^{-1} \right].
%\label{sysparams}
%\end{equation}
%
%The occupation $n_{SOMO}$ is subject to the following additional constraint in terms of $\epsilon_{SOMO}$ and U:\cite{Ujsaghy2000}
%
%\begin{equation}
%n_{SOMO} = -\frac{\epsilon_{SOMO}}{U} + \frac{1}{2}
%\label{nconstraint}
%\end{equation}
%
%We take equations \ref{nSOMO}, \ref{sysparams}, and \ref{nconstraint} as constraints to numerically solve for $U$, $\epsilon_{SOMO}$ and $\Delta$ from $\Gamma$ and $E_K$.
%




\clearpage

\section*{KPFM Parabolas}

\begin{figure}
\centering
\includegraphics[keepaspectratio=true, width=.5\linewidth]{supp-kpfm-fig}
\caption{a) Overview STM topography (V$_{bias}$ = 100 mV, I = 10 pA) with the Kelvin probe parabola locations indicated with colored crosses.  b) At the marked locations, $\Delta f(V_{bias})$ is recorded at identical heights above the sample.  Vertical lines indicate the V$_{CPD}$ parabolic cusp for each curve.}
\label{kpfm-fig}
\end{figure}

\pagebreak

\section*{nc-AFM comparison with simulation}

\begin{figure}
\centering
\includegraphics[keepaspectratio=true, width=.8\linewidth]{supp-pingo}
\caption{a) High resolution image of isolated Tb$_2$Pc$_3$ molecule.  b) Simulated nc-AFM image of Tb$_2$Pc$_3$ molecule.}
\end{figure}


\section*{Data Analysis Methods}

The analysis and preparation of these figures was aided by the use of the scipy \cite{VanderWalt2011} and matplotlib \cite{Hunter2007} python libraries as well as WSxM. \cite{Horcas2007}

\section*{Chemical Analysis}

\textbf{Experimental Methods (MALDI MS)}

The Synapt G2-S mass spectrometer (Water, Manchester, UK) equipped with MALDI interface was used for recording the spectral data.  The Nd:YAG laser (355 nm) had a pulse rate of 1 kHz at energy level 400 (corresponding to cca 80 $\mu$J); the sample plate voltage was 0 V.  The spectra were obtained in positive/negative mode in the range of 50-2000 Da, scan time 1 s, inter-scan delay 0.015 s.  The instrument was calibrated before the experiments using red phosphorus in acetone as a reference.

\textbf{Sample/ matrix preparation and deposition}

10 mg of the matrix (2,5- dihydroxybenzoic acid) was dissolved in 1 mL of the solution methanol/ CH$_2$Cl$_2$ (1:1, v/v).  Saturated solution of the samples in CHCl$_3$ were subsequently prepared.  2 $\mu$L of the matrix was deposited on the MALDI spot and allowed to dry completely before a second 2 $\mu$L deposit.  Once dry, the plate was inserted in the MALDI source and the prepared spots were analyzed.

\begin{figure}
\centering
\includegraphics[keepaspectratio=true, width=1\linewidth]{supp-MALDI-1}
\caption{MALDI-MS mass spectroscopy analysis using 2,5-dihydroxybenzoic acid (DBH) matrix in MeOH of neat TbPc$_2$ (solvents CHCl$_3$/MeOH) before UHV deposition, acquired in positive mode.  Note the presence of half-decker Tb ring (TbPc, C$_{32}$H$_{16}$N$_{18}$Tb) together with double-decker Tb complex (TbPc$_2$, [(C$_{32}$H$_{16}$N$_{18}$)$_2$Tb]).}
\end{figure}

\begin{figure}
\centering
\includegraphics[keepaspectratio=true, width=1\linewidth]{supp-MALDI-2}
\caption{MALDI-MS mass spectroscopy analysis using 2,5-dihydroxybenzoic acid (DBH) matrix in MeOH of neat TbPc$_2$ (solvents CHCl$_3$/MeOH) acquired in negative mode, with the dominating double-decker TbPc$_2$ signal [C$_{32}$H$_{16}$N$_{18}$Tb].}
\end{figure}

\begin{figure}
\centering
\includegraphics[keepaspectratio=true, width=1\linewidth]{supp-MALDI-3}
\caption{MALDI-MS mass spectroscopy analysis using 2,5-dihydroxybenzoic acid (DBH) matrix in MeOH of neat TbPc$_2$ (solvents CHCl$_3$/MeOH) (lower spectrum) before UHV deposition and its calculated isotopic distribution pattern (upper spectrum, isotope model).}
\end{figure}

\begin{figure}
\centering
\includegraphics[keepaspectratio=true, width=1\linewidth]{supp-MALDI-4}
\caption{MALDI-MS mass spectroscopy analysis using 2,5-dihydroxybenzoic acid (DBH) matrix in MeOH of the recovered material from the evaporator crucible, following UHV annealing and surface deposition of the TbPc$_2$ material recorded in positive mode.  The presence of the triple decker (Tb$_2$Pc$_3$), double-decker (TbPc$_2$) and half-decker (TbPc) signals are highlighted.}
\end{figure}

\begin{figure}
\centering
\includegraphics[keepaspectratio=true, width=1\linewidth]{supp-MALDI-5}
\caption{MALDI-MS mass spectroscopy analysis using 2,5-dihydroxybenzoic acid (DBH) matrix in MeOH of the recovered material from the evaporator crucible, following UHV annealing and surface deposition of the TbPc$_2$ material recorded in positive mode in the mass/z$^+$ region >1000.}
\end{figure}

\begin{figure}
\centering
\includegraphics[keepaspectratio=true, width=1\linewidth]{supp-MALDI-6}
\caption{MALDI-MS mass spectroscopy analysis using 2,5-dihydroxybenzoic acid (DBH) matrix in MeOH of the recovered material from the evaporator crucible, following UHV annealing and surface deposition showing the presence of the triple-decker Tb$_2$Pc$_3$ (lower panel) with its calculated isotopic distribution pattern (upper panel).}
\end{figure}


\pagebreak

%\bibliography{bib-file}

\providecommand*\mcitethebibliography{\thebibliography}
\csname @ifundefined\endcsname{endmcitethebibliography}
  {\let\endmcitethebibliography\endthebibliography}{}
\begin{mcitethebibliography}{5}
\providecommand*\natexlab[1]{#1}
\providecommand*\mciteSetBstSublistMode[1]{}
\providecommand*\mciteSetBstMaxWidthForm[2]{}
\providecommand*\mciteBstWouldAddEndPuncttrue
  {\def\EndOfBibitem{\unskip.}}
\providecommand*\mciteBstWouldAddEndPunctfalse
  {\let\EndOfBibitem\relax}
\providecommand*\mciteSetBstMidEndSepPunct[3]{}
\providecommand*\mciteSetBstSublistLabelBeginEnd[3]{}
\providecommand*\EndOfBibitem{}
\mciteSetBstSublistMode{f}
\mciteSetBstMaxWidthForm{subitem}{(\alph{mcitesubitemcount})}
\mciteSetBstSublistLabelBeginEnd
  {\mcitemaxwidthsubitemform\space}
  {\relax}
  {\relax}

\bibitem[Hill et~al.(2010)Hill, Datta, Liu, Inglis, Milios, Feng, Henderson,
  del Barco, Brechin, and Hendrickson]{Hill2010}
Hill,~S.; Datta,~S.; Liu,~J.; Inglis,~R.; Milios,~C.~J.; Feng,~P.~L.;
  Henderson,~J.~J.; del Barco,~E.; Brechin,~E.~K.; Hendrickson,~D.~N.
  \emph{Dalton Transactions} \textbf{2010}, \emph{39}, 4693\relax
\mciteBstWouldAddEndPuncttrue
\mciteSetBstMidEndSepPunct{\mcitedefaultmidpunct}
{\mcitedefaultendpunct}{\mcitedefaultseppunct}\relax
\EndOfBibitem
\bibitem[van~der Walt et~al.(2011)van~der Walt, Colbert, and
  Varoquaux]{VanderWalt2011}
van~der Walt,~S.; Colbert,~S.~C.; Varoquaux,~G. \emph{Computing in Science {\&}
  Engineering} \textbf{2011}, \emph{13}, 22--30\relax
\mciteBstWouldAddEndPuncttrue
\mciteSetBstMidEndSepPunct{\mcitedefaultmidpunct}
{\mcitedefaultendpunct}{\mcitedefaultseppunct}\relax
\EndOfBibitem
\bibitem[Hunter(2007)]{Hunter2007}
Hunter,~J.~D. \emph{Computing in Science {\&} Engineering} \textbf{2007},
  \emph{9}, 90--95\relax
\mciteBstWouldAddEndPuncttrue
\mciteSetBstMidEndSepPunct{\mcitedefaultmidpunct}
{\mcitedefaultendpunct}{\mcitedefaultseppunct}\relax
\EndOfBibitem
\bibitem[Horcas et~al.(2007)Horcas, Fernández, Gómez-Rodríguez, Colchero,
  Gómez-Herrero, and Baro]{Horcas2007}
Horcas,~I.; Fernández,~R.; Gómez-Rodríguez,~J.~M.; Colchero,~J.;
  Gómez-Herrero,~J.; Baro,~A.~M. \emph{Review of Scientific Instruments}
  \textbf{2007}, \emph{78}, 013705\relax
\mciteBstWouldAddEndPuncttrue
\mciteSetBstMidEndSepPunct{\mcitedefaultmidpunct}
{\mcitedefaultendpunct}{\mcitedefaultseppunct}\relax
\EndOfBibitem
\end{mcitethebibliography}




\end{document}


